Does 3D Gaussian Splatting Need Accurate Volumetric Rendering?

Since its introduction, 3D Gaussian Splatting (3DGS) has become an important reference method for learning 3D representations of a captured scene, allowing real-time novel-view synthesis with high visual quality and fast training times. Neural Radiance Fields (NeRFs), which preceded 3DGS, are based on a principled ray-marching approach for volumetric rendering. In contrast, while sharing a similar image formation model with NeRF, 3DGS uses a hybrid rendering solution that builds on the strengths of volume rendering and primitive rasterization. A crucial benefit of 3DGS is its performance, achieved through a set of approximations, in many cases with respect to volumetric rendering theory. A naturally arising question is whether replacing these approximations with more principled volumetric rendering solutions can improve the quality of 3DGS. In this paper, we present an in-depth analysis of the various approximations and assumptions used by the original 3DGS solution. We demonstrate that, while more accurate volumetric rendering can help for low numbers of primitives, the power of efficient optimization and the large number of Gaussians allows 3DGS to outperform volumetric rendering despite its approximations.

==> figures/ewa/EWA_Spaltting_Approximation_Analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "colab": {
     "height": 433
    },
    "executionInfo": {
     "elapsed": 38780,
     "status": "ok",
     "timestamp": 1738174265530,
     "user": {
      "displayName": "George Kopanas",
      "userId": "04295054137183263114"
     },
     "user_tz": 0
    },
    "id": "RP-GzoOMTq3G",
    "outputId": "ec2c13d5-6147-4d8c-bf2f-7b6bcfdb4ef4"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(1, 3, 3)\n",
      "(5, 3, 1)\n",
      "(3,)\n",
      "[[ -1.32272721  -1.01326783]\n",
      " [  1.32272721  -1.01326783]\n",
      " [ 72.53430523  55.56450146]\n",
      " [-72.53430523  55.56450146]\n",
      " [ -1.32272721  -1.01326783]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import multivariate_normal\n",
    "\n",
    "def perspective_projection(points, projection_matrix):\n",
    "    \"\"\"Projects 3D points to 2D using perspective projection.\"\"\"\n",
    "\n",
    "\n",
    "    # Convert to homogeneous coordinates\n",
    "    homogeneous_points = np.concatenate([points, np.ones((points.shape[0], 1))], axis=1)\n",
    "\n",
    "    # Apply projection\n",
    "    projected_points = homogeneous_points @ projection_matrix.T\n",
    "\n",
    "    # Perspective divide\n",
    "    projected_points = projected_points[:, :2] / projected_points[:, 3:]\n",
    "\n",
    "    return projected_points\n",
    "\n",
    "def rotation_matrix_x(angle):\n",
    "    \"\"\"Creates a rotation matrix for rotation around the X-axis.\"\"\"\n",
    "    c = np.cos(angle)\n",
    "    s = np.sin(angle)\n",
    "    return np.array([\n",
    "        [1, 0, 0],\n",
    "        [0, c, -s],\n",
    "        [0, s, c]\n",
    "    ])\n",
    "\n",
    "def rotation_matrix_y(angle):\n",
    "    \"\"\"Creates a rotation matrix for rotation around the Y-axis.\"\"\"\n",
    "    c = np.cos(angle)\n",
    "    s = np.sin(angle)\n",
    "    return np.array([\n",
    "        [c, 0, s],\n",
    "        [0, 1, 0],\n",
    "        [-s, 0, c]\n",
    "    ])\n",
    "\n",
    "def rotation_matrix_z(angle):\n",
    "    \"\"\"Creates a rotation matrix for rotation around the Z-axis.\"\"\"\n",
    "    c = np.cos(angle)\n",
    "    s = np.sin(angle)\n",
    "    return np.array([\n",
    "        [c, -s, 0],\n",
    "        [s, c, 0],\n",
    "        [0, 0, 1]\n",
    "    ])\n",
    "\n",
    "def get_projection_matrix(fovx, fovy):\n",
    "  \"\"\"Constructs a simplified projection matrix.\"\"\"\n",
    "  tan_half_fovy = np.tan((fovy / 2))\n",
    "  tan_half_fovx = np.tan((fovx / 2))\n",
    "\n",
    "  proj_mat = np.zeros([4, 4])\n",
    "\n",
    "  proj_mat[0, 0] = 1.0/tan_half_fovx\n",
    "  proj_mat[1, 1] = 1.0/tan_half_fovy\n",
    "  proj_mat[3, 3] = 1.0\n",
    "  proj_mat[2, 2] = 1.0\n",
    "\n",
    "  return proj_mat\n",
    "\n",
    "\n",
    "# --- Parameters ---\n",
    "covariance = [[1., 0.0, 0.0],\n",
    "              [0.0, 1., 0.0],\n",
    "              [0.0, 0.0, 0.01]]\n",
    "\n",
    "z = 2.0\n",
    "d=3.0\n",
    "mean = np.array([0, 0, -z])\n",
    "plane_points = [\n",
    "                [-d, -d, -z],\n",
    "                [ d,  -d, -z],\n",
    "                [ d, d, -z],\n",
    "                [ -d,  d, -z],\n",
    "                [-d, -d, -z]]\n",
    "\n",
    "\n",
    "fov = 60\n",
    "aspect_ratio = 1\n",
    "near = 0.1\n",
    "far = 100\n",
    "t = near * np.tan(np.radians(fov) / 2.0)\n",
    "r = t * aspect_ratio\n",
    "projection_matrix = np.array([\n",
    "    [near / r, 0, 0, 0],\n",
    "    [0, near / t, 0, 0],\n",
    "    [0, 0, -(far + near) / (far - near), -2 * far * near / (far - near)],\n",
    "    [0, 0, -1, 0]\n",
    "])\n",
    "\n",
    "num_samples = 100000000\n",
    "\n",
    "# --- Rotation ---\n",
    "rotation_angle_x = np.radians(40)  # Rotate 90 degrees around the X-axis\n",
    "rotation_angle_y = np.radians(0)\n",
    "rotation_angle_z = np.radians(0)\n",
    "\n",
    "rotation_x = rotation_matrix_x(rotation_angle_x)\n",
    "rotation_y = rotation_matrix_y(rotation_angle_y)\n",
    "rotation_z = rotation_matrix_z(rotation_angle_z)\n",
    "\n",
    "# Combine rotations (order matters: first X, then Y, then Z)\n",
    "rotation_matrix = rotation_z @ rotation_y @ rotation_x\n",
    "\n",
    "\n",
    "# Rotate the covariance matrix\n",
    "rotated_covariance = rotation_matrix @ covariance @ rotation_matrix.T\n",
    "\n",
    "print(rotation_matrix[None,...].shape)\n",
    "print(np.array(plane_points)[...,None].shape)\n",
    "print(mean.shape)\n",
    "# Rotate the plane points\n",
    "rotated_plane_points = (rotation_matrix[None,...] @ (np.array(plane_points) - mean[None,...])[...,None]).squeeze() + mean[None,...]\n",
    "\n",
    "# --- Sample from the *Rotated* Distribution ---\n",
    "samples = multivariate_normal.rvs(mean=mean, cov=rotated_covariance, size=num_samples)\n",
    "\n",
    "\n",
    "# --- Project the Sampled Points ---\n",
    "projected_samples = perspective_projection(samples, projection_matrix)\n",
    "projected_plane_points = perspective_projection(rotated_plane_points, projection_matrix)\n",
    "\n",
    "projected_samples = projected_samples[np.logical_and(np.abs(projected_samples[:,0])<3.5, np.abs(projected_samples[:,1])<3.5)]\n",
    "# Option 1: Simple Scatter Plot (for fewer points, shows individual points)\n",
    "#plt.scatter(projected_samples[:, 0], projected_samples[:, 1], s=0.1, alpha=0.05)\n",
    "\n",
    "# Option 2: 2D Histogram (better for many points, shows density)\n",
    "fig, ax = plt.subplots()  # Create the figure and axes\n",
    "\n",
    "\n",
    "uniform = np.random.uniform(size=(100000, 2))*10 - 5\n",
    "projected_samples = np.concatenate((uniform, projected_samples), axis=0)\n",
    "hist = ax.hist2d(projected_samples[:, 0], projected_samples[:, 1], bins=(512, 512), cmap=\"Reds\")\n",
    "\n",
    "ax.set_xlim(-3.5, 3.5)\n",
    "ax.set_ylim(3.5, -3.5)\n",
    "\n",
    "# Add colorbar using the returned histogram object\n",
    "print(projected_plane_points)\n",
    "#ax.scatter(projected_plane_points[...,0], projected_plane_points[...,1])\n",
    "ax.plot(projected_plane_points[...,0], projected_plane_points[...,1], '-o')\n",
    "#ax.set_aspect(1.0/ax.get_data_ratio())\n",
    "\n",
    "ax.set_xlabel('Screen X')\n",
    "ax.set_ylabel('Screen Y')\n",
    "ax.set_title('3D Normal Distribution (Perspective Projection - Sampled)')\n",
    "\n",
    "# The following is redundant as set_aspect(1.0) already does this.\n",
    "# ax.axis('square')  # Ensure square axis - already handled by set_aspect\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "colab": {
     "height": 434
    },
    "executionInfo": {
     "elapsed": 348881,
     "status": "ok",
     "timestamp": 1738174614927,
     "user": {
      "displayName": "George Kopanas",
      "userId": "04295054137183263114"
     },
     "user_tz": 0
    },
    "id": "xsvKZHmBYdd3",
    "outputId": "9b9986ea-2a0b-4a7f-86c8-4b5d04b0c0d2"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1.73205081  0.          0.          0.        ]\n",
      " [ 0.          1.73205081  0.          0.        ]\n",
      " [ 0.          0.         -1.002002   -0.2002002 ]\n",
      " [ 0.          0.         -1.          0.        ]]\n",
      "-0.20020020020020018\n",
      "-1.0\n",
      "[[1.         0.         0.        ]\n",
      " [0.         0.59095585 0.48747984]\n",
      " [0.         0.48747984 0.41904415]]\n",
      "[[0.75       0.        ]\n",
      " [0.         0.44321689]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "def covariance_2d_jacobian(mean, projection_matrix):\n",
    "  # Compute the jacobian according to (29) from EWA Volume Splatting M.Zwicker et. al (2001)\n",
    "  jacobian = np.zeros([3, 3])\n",
    "  print(projection_matrix)\n",
    "  print(projection_matrix[2,3])\n",
    "  print(projection_matrix[3,2])\n",
    "  jacobian[0, 0] = projection_matrix[0,0]/(projection_matrix[3,2]*mean[2])\n",
    "  jacobian[0, 2] = (projection_matrix[0,0]*mean[0]/projection_matrix[3,2])*(-1.0/(mean[2]*mean[2]))\n",
    "  jacobian[1, 1] = projection_matrix[1,1]/(projection_matrix[3,2]*mean[2])\n",
    "  jacobian[1, 2] = (projection_matrix[1,1]*mean[1]/projection_matrix[3,2])*(-1.0/(mean[2]*mean[2]))\n",
    "  jacobian[2, 0] = 0.0\n",
    "  jacobian[2, 1] = 0.0\n",
    "  jacobian[2, 2] = (projection_matrix[2,3]/projection_matrix[3,2])*(-1.0/(mean[2]*mean[2]))\n",
    "\n",
    "  return jacobian\n",
    "\n",
    "J = covariance_2d_jacobian(mean, projection_matrix)\n",
    "cov = (J@rotated_covariance@J.T)[:2,:2]\n",
    "print(rotated_covariance)\n",
    "print(cov)\n",
    "\n",
    "rv = multivariate_normal(mean[:2], cov)\n",
    "x, y = np.mgrid[-3:3:.02, -3:3:.02]\n",
    "pos = np.dstack((x, y))\n",
    "pdf = rv.pdf(pos)\n",
    "\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(8, 3))  # Adjust figure size as needed\n",
    "\n",
    "# 2D Histogram (Heatmap)\n",
    "hist = ax.hist2d(projected_samples[:, 0], projected_samples[:, 1], bins=(512, 512), cmap=\"Blues\")\n",
    "\n",
    "\n",
    "# Contour Lines\n",
    "levels = [0.1, 0.18, 0.24, 0.275]\n",
    "contour = ax.contour(x, y, pdf, levels=levels,\n",
    "                     colors=\"#DC3912\",\n",
    "                     linewidths=1.24, alpha=0.9, linestyles='--')  # More distinct colors, linewidths, alpha\n",
    "\n",
    "# Create a proxy artist for the legend (same as before)\n",
    "legend_line = plt.Line2D([], [], color=\"#DC3912\", linewidth=1.5, linestyle='--')\n",
    "\n",
    "# Add the legend (same as before)\n",
    "ax.legend([legend_line], [\"EWA (Locally Afine Approximation)\"], loc=\"best\") # Replace \"Contour Description\"\n",
    "\n",
    "# Set plot limits\n",
    "ax.set_xlim(-3.5, 3.5)\n",
    "ax.set_ylim(2.5, -2.5)\n",
    "\n",
    "# Colorbar for the heatmap (important for understanding the density)\n",
    "cbar = fig.colorbar(hist[3], ax=ax, label=\"Perspective Correct PDF\") # Add a colorbar and label it\n",
    "cbar.minorticks_off()\n",
    "# REMOVE COLORBAR TICKS AND LABELS\n",
    "cbar.set_ticks([])  # Remove all ticks\n",
    "#cbar.set_label(\"\", labelpad=-1) # Remove the label, and adjust padding if necessary\n",
    "\n",
    "\n",
    "ax.plot(projected_plane_points[...,0], projected_plane_points[...,1], color=\"navy\", alpha=0.5, linestyle='-', linewidth=1.5)\n",
    "ax.plot(np.array([-3.5, 3.5]), np.array([0.8, 0.8]), color=\"navy\", alpha=0.5, linestyle='-', linewidth=1.5)\n",
    "\n",
    "# Add a grid (optional, but can improve readability)\n",
    "# ax.grid(True, linestyle='--', alpha=0.3)\n",
    "\n",
    "# Make the plot look cleaner\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['bottom'].set_visible(False)\n",
    "ax.spines['left'].set_visible(False)\n",
    "ax.tick_params(axis='both', which='both', length=0, label1On=False, label2On=False) # label1On and label2On for left and right y axis labels\n",
    "\n",
    "# Show the plot\n",
    "plt.tight_layout() # Adjust layout to prevent labels from overlapping\n",
    "#plt.show()\n",
    "plt.savefig('ewa_plot.png', dpi=300)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "id": "qICrKq1Ajnqf"
   },
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "colab": {
     "height": 485
    },
    "executionInfo": {
     "elapsed": 691,
     "status": "ok",
     "timestamp": 1738096318751,
     "user": {
      "displayName": "George Kopanas",
      "userId": "04295054137183263114"
     },
     "user_tz": 0
    },
    "id": "vQHmTrWDYsIs",
    "outputId": "5fa17b98-5ecf-40d5-83a5-149d0cbfbd4e"
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[ 1.73205081  0.          0.          0.        ]\n",
      " [ 0.          1.73205081  0.          0.        ]\n",
      " [ 0.          0.         -1.002002   -0.2002002 ]\n",
      " [ 0.          0.         -1.          0.        ]]\n",
      "-0.20020020020020018\n",
      "-1.0\n",
      "[[1.         0.         0.        ]\n",
      " [0.         0.125808   0.31817987]\n",
      " [0.         0.31817987 0.884192  ]]\n",
      "[[0.12       0.        ]\n",
      " [0.         0.01509696]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "image/png": {
       "height": 277,
       "width": 401
      },
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import multivariate_normal\n",
    "\n",
    "J = covariance_2d_jacobian(mean, projection_matrix)\n",
    "cov = (J@rotated_covariance@J.T)[:2,:2]\n",
    "print(rotated_covariance)\n",
    "print(cov)\n",
    "\n",
    "# Create a grid of points to evaluate the PDF\n",
    "\n",
    "\n",
    "rv = multivariate_normal(mean[:2], cov)\n",
    "pdf = rv.pdf(pos)\n",
    "\n",
    "# Filled contour plot for the PDF\n",
    "plt.contourf(x, y, pdf, levels=100)\n",
    "\n",
    "# Add 2-3 distinct contour lines on top\n",
    "levels = 15  # Choose the levels for your contours\n",
    "cs = plt.contour(x, y, pdf, levels=levels, colors='black')\n",
    "\n",
    "plt.xlim(-0.8, 0.8)\n",
    "plt.ylim(0.4, -0.25)\n",
    "\n",
    "\n",
    "plt.xlabel('X')\n",
    "plt.ylabel('Y')\n",
    "plt.title('PDF of 2D Multivariate Normal with Contours')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "last_runtime": {
    "build_target": "//experimental/buff/lpp:gaussian_splatting_colab",
    "kind": "private"
   },
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/examples/burning_ficus_4k_test040/crop.sh <==
#!/bin/bash

# Function to get input with a default value
get_input() {
    local prompt="$1"
    local default="$2"
    read -p "$prompt [$default]: " value
    echo "${value:-$default}"
}

# Get crop dimensions and coordinates
# x=$(get_input "Enter x coordinate" "330")
# y=$(get_input "Enter y coordinate" "70")
# width=$(get_input "Enter width" "250")
# height=$(get_input "Enter height" "250")
x=330
y=70
width=250
height=250

# Delete old cut_* images
echo "Deleting old cut_* images..."
rm -f cut_*.png
rm gt_annot.png

# Crop images with new dimensions
echo "Cropping images..."
for file in *.png; do
    convert "$file" -crop "${width}x${height}+${x}+${y}" -quality 0 "cut_${file%.*}.png"
done
# for file in cut_*.png; do
#     if [[ "$file" == "cut_gt.png" ]]; then
#         continue
#     fi
#     /home/madam/bin/flip/build/flip --reference cut_gt.png --test $file -b ${file%.*}_error
# done
# python ./compute_squared_error.py cut_gt.png cut_*.png
# python ../compute_squared_error.py cut_gt.png $(ls cut_*.png | grep -v 'cut_gt.png') --vmax 1600
# 
# for flip in *_error.png; do
#     base="${flip/_error/}"
#     if [[ -f "$base" ]]; then
#         temp_flip="temp_resized.png"
#         convert "$flip" -resize 40% "$temp_flip"
#         convert "$base" "$temp_flip" -gravity SouthWest -geometry +0+0 -composite "${base}"
#         
#     fi
# done

rm -f cut_*_flip.png
rm -f cut_*_error.png
rm -f cut_temp_resized.png
rm -f temp_resized.png

# Make new annotation
echo "Creating new annotation..."
convert gt.png -fill none -stroke skyblue -strokewidth 5 \
    -draw "rectangle ${x},${y} $((x+width)),$((y+height))" \
    gt_annot.png

echo "All tasks completed!" 


==> figures/examples/burning_ficus_972k_test040/crop.sh <==
#!/bin/bash

# Function to get input with a default value
get_input() {
    local prompt="$1"
    local default="$2"
    read -p "$prompt [$default]: " value
    echo "${value:-$default}"
}

# Get crop dimensions and coordinates
# x=$(get_input "Enter x coordinate" "330")
# y=$(get_input "Enter y coordinate" "70")
# width=$(get_input "Enter width" "250")
# height=$(get_input "Enter height" "250")
x=330
y=70
width=250
height=250

# Delete old cut_* images
echo "Deleting old cut_* images..."
rm -f cut_*.png
rm gt_annot.png

# Crop images with new dimensions
echo "Cropping images..."
for file in *.png; do
    convert "$file" -crop "${width}x${height}+${x}+${y}" -quality 0 "cut_${file%.*}.png"
done
# for file in cut_*.png; do
#     if [[ "$file" == "cut_gt.png" ]]; then
#         continue
#     fi
#     /home/madam/bin/flip/build/flip --reference cut_gt.png --test $file -b ${file%.*}_error
# done
# python ./compute_squared_error.py cut_gt.png cut_*.png
python ../compute_squared_error.py cut_gt.png $(ls cut_*.png | grep -v 'cut_gt.png') --vmax 1600

for flip in *_error.png; do
    base="${flip/_error/}"
    if [[ -f "$base" ]]; then
        temp_flip="temp_resized.png"
        convert "$flip" -resize 40% "$temp_flip"
        convert "$base" "$temp_flip" -gravity SouthWest -geometry +0+0 -composite "${base}"
        
    fi
done

rm -f cut_*_flip.png
rm -f cut_*_error.png
rm -f cut_temp_resized.png
rm -f temp_resized.png

# Make new annotation
echo "Creating new annotation..."
convert gt.png -fill none -stroke skyblue -strokewidth 5 \
    -draw "rectangle ${x},${y} $((x+width)),$((y+height))" \
    gt_annot.png

echo "All tasks completed!" 


==> figures/examples/compute_squared_error.py <==
#!/usr/bin/env python3

import os
import sys
import numpy as np
from PIL import Image
import matplotlib.pyplot as plt
import matplotlib.cm as cm
import argparse

# Function to load an image and convert it to a numpy array
def load_image(image_path):
    return np.array(Image.open(image_path).convert('L'), dtype=np.float32)

# Function to save the image with viridis colormap applied
def save_colormap_image(diff, output_path, vmax):
    vmin = 0  # Min is always assumed to be 0

    # Normalize the image data based on vmin (0) and vmax (user-defined)
    norm_diff = (diff - vmin) / (vmax - vmin)
    norm_diff = np.clip(norm_diff, 0, 1)  # Ensure values are within [0, 1]

    # Apply the viridis colormap
    viridis_mapped = cm.viridis(norm_diff)[:, :, :3]

    # Convert float data back to 8-bit and save the image
    img_to_save = (viridis_mapped * 255).astype(np.uint8)
    Image.fromarray(img_to_save).save(output_path)

def main(gt_image_path, other_image_paths, vmax):
    # Load the ground truth (gt) image
    gt_image = load_image(gt_image_path)

    # Compute squared difference for each other image
    for other_image_path in other_image_paths:
        other_image = load_image(other_image_path)

        # Ensure images have the same shape
        if other_image.shape != gt_image.shape:
            print(f"Error: Image '{other_image_path}' does not match ground truth dimensions.")
            continue

        # Compute the squared difference
        squared_diff = (gt_image - other_image) ** 2

        # Save the squared difference with the viridis colormap
        output_path = os.path.splitext(other_image_path)[0] + "_error.png"
        save_colormap_image(squared_diff, output_path, vmax)
        print(f"Saved squared difference image as '{output_path}'")

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="Compute squared difference between images and apply viridis colormap.")
    parser.add_argument("gt_image", help="Path to the ground truth image (gt.png)")
    parser.add_argument("other_images", nargs='+', help="Paths to one or more other images to compare")
    parser.add_argument("--vmax", type=float, required=True, help="Maximum value for colormap scaling")

    args = parser.parse_args()

    main(args.gt_image, args.other_images, args.vmax)


==> figures/examples/materials/972k/crop.sh <==
#!/bin/bash

# Function to get input with a default value
get_input() {
    local prompt="$1"
    local default="$2"
    read -p "$prompt [$default]: " value
    echo "${value:-$default}"
}

# bottom left sphere
# x="175"
# y="540"
# width="130"
# height="130"
# perfectly reflecting sphere
# x="145"
# y="275"
# width="110"
# height="110"
# x="0"
# y="0"
# width="800"
# height="800"
x="129"
y="272"
width="250"
height="250"

# Delete old cut_* images
echo "Deleting old cut_* images..."
rm -f cut_*.png
rm gt_annot.png

# Crop images with new dimensions
echo "Cropping images..."
for file in *.png; do
    convert "$file" -crop "${width}x${height}+${x}+${y}" -quality 0 "cut_${file%.*}.png"
done
# for file in cut_*.png; do
#     if [[ "$file" == "cut_gt.png" ]]; then
#         continue
#     fi
#     /home/madam/bin/flip/build/flip --reference cut_gt.png --test $file -b ${file%.*}_flip
# done
# for flip in *_flip.png; do
#     base="${flip/_flip/}"
#     if [[ -f "$base" ]]; then
#         temp_flip="temp_resized.png"
#         convert "$flip" -resize 100% "$temp_flip"
#         convert "$base" "$temp_flip" -gravity SouthWest -geometry +0+0 -composite "${base}"
#         
#     fi
# done

rm -f cut_*_flip.png
rm -f cut_temp_resized.png

# Make new annotation
echo "Creating new annotation..."
convert gt.png -fill none -stroke skyblue -strokewidth 10 \
    -draw "rectangle ${x},${y} $((x+width)),$((y+height))" \
    gt_annot.png

echo "All tasks completed!" 


==> figures/examples/wdas_1/972k/crop.sh <==
#!/bin/bash

# Function to get input with a default value
get_input() {
    local prompt="$1"
    local default="$2"
    read -p "$prompt [$default]: " value
    echo "${value:-$default}"
}

# Get crop dimensions and coordinates
# x=$(get_input "Enter x coordinate" "400")
# y=$(get_input "Enter y coordinate" "185")
# width=$(get_input "Enter width" "200")
# height=$(get_input "Enter height" "200")
x=400
y=185
width=200
height=200

# Delete old cut_* images
echo "Deleting old cut_* images..."
rm -f cut_*.png
rm gt_annot.png

# Crop images with new dimensions
echo "Cropping images..."
for file in *.png; do
    convert "$file" -crop "${width}x${height}+${x}+${y}" -quality 0 "cut_${file%.*}.png"
done
# for file in cut_*.png; do
#     if [[ "$file" == "cut_gt.png" ]]; then
#         continue
#     fi
#     /home/madam/bin/flip/build/flip --reference cut_gt.png --test $file -b ${file%.*}_error
# done
# python ./compute_squared_error.py cut_gt.png cut_*.png
python ../../compute_squared_error.py cut_gt.png $(ls cut_*.png | grep -v 'cut_gt.png') --vmax 100

for flip in *_error.png; do
    base="${flip/_error/}"
    if [[ -f "$base" ]]; then
        temp_flip="temp_resized.png"
        convert "$flip" -resize 40% "$temp_flip"
        convert "$base" "$temp_flip" -gravity SouthWest -geometry +0+0 -composite "${base}"
        
    fi
done

rm -f cut_*_flip.png
rm -f cut_temp_resized.png
rm -f temp_resized.png

# Make new annotation
echo "Creating new annotation..."
convert gt.png -fill none -stroke skyblue -strokewidth 10 \
    -draw "rectangle ${x},${y} $((x+width)),$((y+height))" \
    gt_annot.png

echo "All tasks completed!" 


==> figures/formulations/gen_fig.py <==
#!/usr/bin/env python3

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, Normalize
from scipy.stats import multivariate_normal

# ----------------------------------------------------------------------------
# 1) Specify parameters here
# ----------------------------------------------------------------------------

# Labels for the rows. We still have 4 rows:
labels = ["OPA", "EWA", "EWA peak", "OTS"]

fig_width = 12
fig_height = 5

# We want 4 covariance matrices (one for each column),
# customize them as you wish:
covs = [
    np.array([[0.45, 0.0],
              [0.0, 0.45]]),
    np.array([[0.25, 0.0],
              [0.0, 0.25]]),
    np.array([[0.05, 0.0],
              [0.0, 0.05]]),
    np.array([[4.0, 0.0],
              [0.0, 0.05]])
]

# Plotting range for x and y
x_min, x_max = -8, 8
y_min, y_max = -2.4, 2.4
z_max = 2.0
num_points = 200
theta = 1.0

# -------------------------------------------------------------------
# 2) Use a "marine blue" color for everything (both the contour fill
#    and the marginal lines). You can pick a custom colormap from white
#    to a marine-blue color code, or simply use a built-in "Blues".
#    We'll do a simple white→blue custom colormap:
# -------------------------------------------------------------------
marine_blue = (0.0, 0.4, 0.7)  # A possible "marine blue" (R,G,B)
colors = [(1.0, 1.0, 1.0), marine_blue]
custom_cmap = LinearSegmentedColormap.from_list("white_to_marineblue", colors, N=256)
line_width = 0.4
width_ratios = [0.5, 0.4, 0.4, 0.4, 2]

# Normalize up to theta
norm = Normalize(vmin=0, vmax=theta)

# Marginal line color also "marine blue"
marginal_color = marine_blue

# ----------------------------------------------------------------------------
# Define figure: 4 rows (for labels), plus 4 columns of Gaussians = 5 columns
# ----------------------------------------------------------------------------
fig = plt.figure(figsize=(fig_width, fig_height))
# We have 4 rows, 5 columns: col-0 is the label, col-(1..4) are the Gaussians

gs = fig.add_gridspec(
    nrows=4, ncols=5,
    width_ratios=width_ratios,
    wspace=0.3, hspace=0.3
)

def plot_2d_gaussian_with_marginals(label,
    ax_main, ax_xmarg, ax_ymarg,
    cov, theta,
    x_min, x_max, y_min, y_max, num_points,
    cmap, norm, marginal_color
):
    # Prepare a larger 2D grid to avoid "edge" issues, then we will slice:
    x = np.linspace(x_min*3, x_max*3, num_points*6)
    y = np.linspace(y_min*3, y_max*3, num_points*6)
    X_full, Y_full = np.meshgrid(x, y)
    pos = np.dstack([X_full, Y_full])

    # Build the distribution
    mvn = multivariate_normal(mean=[0, 0], cov=cov)

    # For each label, pick a scaling approach
    if label.lower() == "opa":
        Z = mvn.pdf(pos)
        dx = x[1] - x[0]
        Zy = Z.sum(axis=1) * dx  # integrate out X
        # scale factor so that marginal max aligns with "theta"
        theta_prime = theta / np.max(Zy)
    elif label.lower() == "ewa":
        theta_prime = theta
    elif label.lower() == "ewa peak":
        Z = mvn.pdf(pos)
        # scale so that the peak of the PDF is at "theta"
        theta_prime = theta / np.max(Z)
    elif label.lower() == "ots":
        Z = mvn.pdf(pos)
        dy = y[1] - y[0]
        Zx = Z.sum(axis=0) * dy  # integrate out Y
        # scale factor so that that marginal's max is "theta"
        theta_prime = theta / np.max(Zx)
    else:
        # default fallback
        theta_prime = theta

    # The scaled density
    Z_ext = theta_prime * mvn.pdf(pos)

    # ---------------------------------------------------------------------
    # Slice out the portion that corresponds to [x_min, x_max] & [y_min, y_max]
    # ---------------------------------------------------------------------
    idx_x = (x >= x_min) & (x <= x_max)
    idx_y = (y >= y_min) & (y <= y_max)
    x_sub = x[idx_x]
    y_sub = y[idx_y]
    X_sub, Y_sub = np.meshgrid(x_sub, y_sub)
    Z_sub = Z_ext[idx_y, :][:, idx_x]

    # ---------------------------------------------------------------------
    # 2) Replace imshow with a contour (or contourf). For line contours:
    # ---------------------------------------------------------------------
    levels = np.linspace(0, 4, 20)
    # cf = ax_main.contour(X_sub, Y_sub, Z_sub, levels=levels, linewidths=line_width,
                         # cmap=cmap, norm=norm)
    # # If you want filled contours, use contourf instead:
    # cf = ax_main.contourf(X_sub, Y_sub, Z_sub, levels=levels,
    #                       cmap=cmap, norm=norm)

    cf = ax_main.imshow(Z_sub, extent=[x_min, x_max, y_min, y_max], origin='lower', cmap=cmap, norm=norm, aspect='auto')


    ax_main.set_xlim(x_min, x_max)
    ax_main.set_ylim(y_min, y_max)
    ax_main.set_xticks([])
    ax_main.set_yticks([])

    # ---------------------------------------------------------------------
    # Marginal integration
    # ---------------------------------------------------------------------
    dx = x[1] - x[0]
    dy = y[1] - y[0]
    # integrate out Y → function of x
    Zx_ext = Z_ext.sum(axis=0) * dy
    # integrate out X → function of y
    Zy_ext = Z_ext.sum(axis=1) * dx

    # If label == "OPA", we keep the old re-scaling:
    if label.lower() == "opa":
        Zx_ext = theta * Zx_ext / np.max(Zx_ext)
        Zy_ext = theta * Zy_ext / np.max(Zy_ext)

    # slice them
    Zx_sub = Zx_ext[idx_x]
    Zy_sub = Zy_ext[idx_y]

    # X-marginal
    ax_xmarg.plot(x_sub, Zx_sub, color=marginal_color)
    ax_xmarg.set_xlim(x_min, x_max)
    ax_xmarg.set_ylim(0, z_max)
    ax_xmarg.set_xticks([])
    ax_xmarg.set_yticks([])
    # dashed line
    ax_xmarg.axhline(1, color=marginal_color, linestyle='--', linewidth=1)

    # Y-marginal
    ax_ymarg.plot(Zy_sub, y_sub, color=marginal_color)
    ax_ymarg.set_xlim(z_max, 0)  # reversed x-axis
    ax_ymarg.set_ylim(y_min, y_max)
    ax_ymarg.set_yticks([])
    ax_ymarg.set_xticks([])
    # dashed line
    ax_ymarg.axvline(1, color=marginal_color, linestyle='--', linewidth=1)

    # Color spines in marine blue as well
    for spine in ax_main.spines.values():
        spine.set_color(marginal_color)
    for spine in ax_xmarg.spines.values():
        spine.set_color(marginal_color)
    for spine in ax_ymarg.spines.values():
        spine.set_color(marginal_color)


# ----------------------------------------------------------------------------
# 4) Build each row of the figure. Now we have 4 columns of Gaussians
# ----------------------------------------------------------------------------
for i in range(4):
    # Column 0: row label
    ax_label = fig.add_subplot(gs[i, 0])
    ax_label.text(0.5, 0.5, labels[i],
                  va='center', ha='center', fontsize=12, fontweight='bold')
    ax_label.axis('off')

    # For columns 1..4, plot different covariances
    for j in range(4):
        # subgridspec for each cell (same arrangement: 2x2 for main, x-marg, y-marg)
        sub_gs = gs[i, j+1].subgridspec(
            2, 2,
            width_ratios=[3, 1],
            height_ratios=[1.5, 1],
            wspace=0.05,
            hspace=0.2
        )
        ax_main  = fig.add_subplot(sub_gs[0, 0])
        ax_xmarg = fig.add_subplot(sub_gs[1, 0])
        ax_ymarg = fig.add_subplot(sub_gs[0, 1])

        plot_2d_gaussian_with_marginals(
            label=labels[i],
            ax_main=ax_main,
            ax_xmarg=ax_xmarg,
            ax_ymarg=ax_ymarg,
            cov=covs[j],          # pick the j-th covariance
            theta=theta,
            x_min=x_min * width_ratios[j+1], x_max=x_max * width_ratios[j+1],
            y_min=y_min, y_max=y_max,
            num_points=num_points,
            cmap=custom_cmap,
            norm=norm,
            marginal_color=marginal_color
        )

# ----------------------------------------------------------------------------
# 5) Save (or show) the figure
# ----------------------------------------------------------------------------
fig.savefig("gaussians_contour_marineblue.pdf", dpi=300)
# plt.show()


==> figures/renderings/rename.sh <==
#!/bin/bash

# Check if exactly two arguments are provided
if [ "$#" -ne 2 ]; then
    echo "Usage: $0 <original_prefix> <replacement_prefix>"
    exit 1
fi

# Assign the parameters to variables
original_prefix=$1
replacement_prefix=$2

# Loop through files that start with the original prefix
for file in ${original_prefix}*; do
    # Rename each file by replacing the original prefix with the replacement prefix
    mv "$file" "${file/$original_prefix/$replacement_prefix}"
done

echo "Renaming completed."


==> figures/teaser/merge.sh <==
#!/bin/bash

# Check if ImageMagick's convert command is available
if ! command -v convert &> /dev/null
then
    echo "ImageMagick is not installed. Please install it and try again."
    exit 1
fi

# Check if at least 2 images are provided as arguments
if [ "$#" -lt 2 ]; then
  echo "Usage: $0 image1 image2 [image3 ... imageN]"
  exit 1
fi

# Set the output file name (you can modify this to something else if needed)
output_file="../teaser.png"

# Use convert to concatenate all images horizontally
convert +append "$@" "$output_file"

# Inform the user about the created file
echo "Images have been merged and saved as $output_file"


==> figures/teaser/merge2.sh <==
#!/bin/bash

# Check if ImageMagick's convert command is available
if ! command -v convert &> /dev/null
then
    echo "ImageMagick is not installed. Please install it and try again."
    exit 1
fi

# Check if at least 2 images are provided as arguments
if [ "$#" -lt 2 ]; then
  echo "Usage: $0 image1 image2 [image3 ... imageN]"
  exit 1
fi

# Set the output file name (you can modify this to something else if needed)
output_file="../teaser.jpg"

# Temporary directory to hold modified images
temp_dir=$(mktemp -d)

# Process each input image: scale down by 30%, center with white background, and save to temporary directory
index=0
for image in "$@"; do
    # Get image dimensions
    width=$(identify -format "%w" "$image")
    height=$(identify -format "%h" "$image")

    # Calculate new dimensions (scale down by 30%)
    new_width=$((width * 100 / 100))
    new_height=$((height * 100 / 100))

    # Create the scaled and centered image with the same original size and a white background
    # Save with a numbered prefix to ensure the order is preserved
    convert "$image" -resize "${new_width}x${new_height}" \
        -gravity center -background white -extent "${width}x${height}" \
        "$temp_dir/$(printf "%03d" $index)_$(basename "$image")"
    
    # Increment the index to keep images in the correct order
    index=$((index + 1))
done

# Merge all the modified images horizontally and save as a JPEG with 90% compression
convert +append "$temp_dir"/* -quality 90 "$output_file"

# Clean up the temporary directory
rm -rf "$temp_dir"

# Inform the user about the created file
echo "Images have been merged, scaled, and saved as $output_file"


==> generate_gt_figure.py <==
#!/usr/bin/python3
import os

# Parameters
scenes = ['ficus', 'chair', 'drums', 'hotdog', 'lego', 'materials', 'mic', 'ship', 'burning_ficus', 'explosion_2', 'coloured_wdas', 'wdas_cloud_1', 'wdas_cloud_2', 'wdas_cloud_3']  # Actual scene names

# Dictionary to map scene names to LaTeX-friendly names
scene_names_map = {
    'burning_ficus': 'Burning Ficus',
    'ficus': 'Ficus',
    'chair': 'Chair',
    'coloured_wdas': 'Coloured WDAS',
    'drums': 'Drums',
    'explosion_2': 'Explosion',
    'hotdog': 'Hotdog',
    'lego': 'Lego',
    'materials': 'Materials',
    'mic': 'Mic',
    'ship': 'Ship',
    'wdas_cloud_1': 'WDAS Cloud 1',
    'wdas_cloud_2': 'WDAS Cloud 2',
    'wdas_cloud_3': 'WDAS Cloud 3'
}

# Base directory where images are stored
base_dir = 'figures/renderings'

# Create a LaTeX document for the large ground truth figure
latex_doc = []
latex_doc.append(f"%% generated with generate_rendering_result_figures.py, best to make edits there..")

# Start creating the figure
latex_doc.append(f"\\begin{{figure*}}[h!]")
latex_doc.append(f"\\centering")

# Calculate the size of each image (20% of text width)
image_size = f"0.16\\textwidth"  

# Create the table structure for the 4x4 grid
latex_doc.append(f"\\begin{{tabular}}{{cccc}}")

# Iterate over the scenes, inserting an image per cell and adding captions
scene_count = 0
for row in range(4):  # 4 rows in total
    row_images = []
    row_captions = []
    for col in range(4):  # 4 columns per row
        if scene_count < len(scenes):
            scene = scenes[scene_count]
            latex_scene_name = scene_names_map.get(scene, scene)
            image_filename = f"_gt_{scene}_test040.png"
            image_path = os.path.join(base_dir, image_filename)
            if os.path.exists(image_path):
                row_images.append(f"\\includegraphics[width={image_size}]{{{image_path}}}")
                row_captions.append(f"\\scriptsize {latex_scene_name}")
            else:
                row_images.append(f"\\textbf{{Image not found}}")
                row_captions.append("")
            scene_count += 1
        else:
            row_images.append("")  # Empty cell for the last 2 cells
            row_captions.append("")  # No caption for empty cells

    # Combine the images into a single row
    row_images_str = " & ".join(row_images)
    latex_doc.append(f"{row_images_str} \\\\ ")

    # Add the captions in a new row
    row_captions_str = " & ".join(row_captions)
    latex_doc.append(f"{row_captions_str} \\\\ [6pt]")  # Add some space after captions

# End the table and figure
latex_doc.append(f"\\end{{tabular}}")
latex_doc.append(f"\\caption{{Ground Truth renderings for all scenes arranged in a 4x4 grid}}")
latex_doc.append(f"\\end{{figure*}}")
latex_doc.append("\\clearpage")  # Ensure figures do not overlap on pages

# Write the LaTeX code to a file
with open("ground_truth_figure.tex", "w") as f:
    f.write("\n".join(latex_doc))

print("LaTeX document generated in 'ground_truth_figure.tex'")


==> generate_rendering_result_figures.py <==
#!/usr/bin/python3
import os

# Parameters
scenes = ['ficus', 'chair', 'drums', 'hotdog', 'lego', 'materials', 'mic', 'ship', 'burning_ficus', 'explosion_2', 'coloured_wdas', 'wdas_cloud_1', 'wdas_cloud_2', 'wdas_cloud_3']  # Actual scene names
algorithms = ['3dgs', '3dgs_stp', 'ots_satn', '3dgs_marcher', 'ots_marcher']
gaussian_counts = ['4000', '12000', '36000', '108000', '324000', '972000']  # Actual Gaussian counts

# Dictionary to map scene names to LaTeX-friendly names
scene_names_map = {
    'burning_ficus': 'Burning Ficus',
    'ficus': 'Ficus',
    'chair': 'Chair',
    'coloured_wdas': 'Coloured WDAS',
    'drums': 'Drums',
    'explosion_2': 'Explosion',
    'hotdog': 'Hotdog',
    'lego': 'Lego',
    'materials': 'Materials',
    'mic': 'Mic',
    'ship': 'Ship',
    'wdas_cloud_1': 'WDAS Cloud 1',
    'wdas_cloud_2': 'WDAS Cloud 2',
    'wdas_cloud_3': 'WDAS Cloud 3'
}

# Dictionary to map algorithm names to LaTeX-friendly names
algorithm_names_map = {
    '_gt': 'GT',
    '3dgs': '3DGS',
    '3dgs_stp': '3DGS + STP',
    'ewa_splatter': 'OTS',
    'ots_satn': 'OTS + SAtn',
    'ots_marcher': 'OTS marcher',
    '3dgs_marcher': '3DGS marcher',
}

# Base directory where images are stored
base_dir = 'figures/renderings'

# Create a LaTeX document
latex_doc = []
latex_doc.append(f"%% generated with generate_rendering_result_figures.py, best to make edits there..")

for scene in scenes:
    # Use the custom name for the scene in the caption
    latex_scene_name = scene_names_map.get(scene, scene)
    
    latex_doc.append(f"\\begin{{figure}}[h!]")
    latex_doc.append(f"\\centering")

    # Add headers for Algorithms
    image_size = f"{(1-0.27)/len(algorithms)}\\textwidth"
    column_specifier = f"m{{{image_size}}}"
    algorithm_labels = " & ".join([f"{algorithm_names_map.get(algorithm, algorithm)}" for algorithm in algorithms])
    latex_doc.append(f"\\begin{{tabular}}{{c{column_specifier * len(algorithms)}}}")
    
    latex_doc.append(f" & {algorithm_labels} \\\\ ")

    for gaussian_count in gaussian_counts:
        row_images = []
        for algorithm in algorithms:
            image_filename = f"{algorithm}_{gaussian_count}_{scene}_test040.png"
            image_path = os.path.join(base_dir, image_filename)
            if os.path.exists(image_path):
                row_images.append(f"\\includegraphics[width={image_size}]{{{image_path}}}")
            else:
                row_images.append(f"\\textbf{{Image not found}}")

        # Add Gaussian count as the first column in each row
        row_images_str = " & ".join(row_images)
        gaussian_count_label = f"\\rotatebox[origin=c]{{90}}{{{gaussian_count}}}"
        latex_doc.append(f"{gaussian_count_label} & {row_images_str} \\\\")

    latex_doc.append(f"\\end{{tabular}}")
    latex_doc.append(f"\\caption{{Results for {latex_scene_name}}}")
    latex_doc.append(f"\\end{{figure}}")
    latex_doc.append("\\clearpage")  # Ensure figures do not overlap on pages

# Write the LaTeX code to a file
with open("rendering_result_figures.tex", "w") as f:
    f.write("\n".join(latex_doc))

print("LaTeX document generated in 'rendering_result_figures.tex'")


==> tables/latex_table_via_pandas.py <==
#!/usr/bin/python3

import pandas as pd
import matplotlib.pyplot as plt
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

# mpl.rcParams['font.family'] = 'serif'
# mpl.rcParams['font.serif'] = ['Times New Roman', 'Times Roman', 'Times']  # Set the font to Times
plt.rcParams["font.family"] = "Times New Roman"
mpl.rcParams['legend.handlelength'] = 0.5  # No line length

# Load your CSV file
precision_dict = {
    'lpips': "%.4f",
    'psnr': "%.2f",
    'ssim': "%.4f"
}
# Define the specific scenes of interest
scenes_of_interest = ["Burning Ficus", "Coloured Wdas", "Explosion", "Wdas Cloud 1", "Wdas Cloud 2", "Wdas Cloud 3"]


# Helper function to plot graphs with logarithmic x-axis
def plot_graph(df, metric, scene_or_average, filename):
    plt.figure(figsize=(5, 2.5))
    # Plot a line for each algorithm
    zorder = 10
    for algorithm in custom_order:
        if algorithm in df['algorithm'].unique():
            data = df[df['algorithm'] == algorithm]
            plt.plot(data['n_gaussians'], data['result'], marker='o', label=algorithm, zorder=zorder)
            zorder = zorder - 1


    # plt.title(f"{metric.upper()} Results: {scene_or_average}")
    plt.xscale('log')  # Make the x-axis logarithmic
    plt.xlabel("Number of Gaussians (log scale)")
    plt.ylabel(f"{metric.upper()} Value")
    plt.legend(loc='best', borderaxespad=0.0)
    plt.grid(True, which="both", ls="--")  # Improve grid visibility in log scale
    if metric == "psnr":
        plt.subplots_adjust(top=0.996, right=0.998, left=0.085, bottom=0.18)  # Adjust these values as needed
        plt.gca().yaxis.set_major_locator(MultipleLocator(1.0))
    elif metric == "lpips":
        plt.subplots_adjust(top=0.996, right=0.998, left=0.105, bottom=0.18)  # Adjust these values as needed
        plt.gca().yaxis.set_major_locator(MultipleLocator(0.01))
    elif metric == "ssim":
        plt.subplots_adjust(top=0.996, right=0.998, left=0.105, bottom=0.18)  # Adjust these values as needed
        plt.gca().yaxis.set_major_locator(MultipleLocator(0.01))
    else:
        plt.subplots_adjust(top=0.996, right=0.998, left=0.15, bottom=0.18)  # Adjust these values as needed
    # plt.tight_layout()

    # Save the figure as a .pdf file
    plt.savefig(f"{filename}.pdf", format="pdf")
    # plt.savefig(f"{filename}.pdf", format="pdf", bbox_inches='tight')
    plt.close()

for metric in ['lpips', 'psnr', 'ssim']:
    # Load the data
    df = pd.read_csv(f"eval_{metric}.csv")
    
    # Filter out unwanted scenes
    df = df[~df['scene'].isin(['explosion_1', 'explosion_3'])]

    # Custom ordering and renaming
    custom_order = ['inria_splatter', 'sorted_splatter', 'ewa_splatter', 'self_shadow_splatter', 'opasp_marcher', 'vol_marcher']
    df['algorithm'] = pd.Categorical(df['algorithm'], categories=custom_order, ordered=True)
    df = df.dropna(subset=['algorithm'])
    name_mapping = {
        'inria_splatter': '3DGS',
        'sorted_splatter': '3DGS + STP',
        'ewa_splatter': 'OTS',
        'self_shadow_splatter': 'OTS + SAtn',
        'vol_marcher': 'OTS marcher',
        'opasig_marcher': 'Vol marcher with opacity formulation (sigmoid)',
        'opasp_marcher': '3DGS marcher',
        'vol_marcherd2': 'Vol mrchr dens 2',
    }
    df['algorithm'] = df['algorithm'].replace(name_mapping)
    custom_order = [name_mapping.get(algo, algo) for algo in custom_order]
    df['scene'] = df['scene'].str.replace('explosion_2', 'explosion')
    df['scene'] = df['scene'].str.replace('_', ' ').str.title()

    # Initialize a list to store LaTeX figure entries
    latex_figures = []
    # For each scene, plot and save a graph
    for scene in df['scene'].unique():
        df_scene = df[df['scene'] == scene]
        fig_file_name = f"{metric}_{scene}_plot"
        plot_graph(df_scene, metric, scene, fig_file_name)
        
        # Create the LaTeX figure entry for the current scene
        latex_figures.append(f"\\begin{{figure}}[h!]\n"
                            f"\\centering\n"
                            f"\\includegraphics[width=0.8\\textwidth]{{tables/{fig_file_name}.pdf}}\n"
                            f"\\caption{{{metric.upper()} results for {scene}}}\n"
                            f"\\label{{fig:ap_{fig_file_name}}}\n"
                            f"\\end{{figure}}\n")
        
    # Write all LaTeX figure entries to a file
    with open(f"{metric}_scene_figures.tex", 'w') as f:
        f.write("\n".join(latex_figures))

    # Pivot the data to get the desired structure
    df_pivot = df.pivot_table(index=['scene', 'algorithm'], columns='n_gaussians', values='result', observed=True)

    # Flatten the pivot table for easy iteration
    df_pivot.index = df_pivot.index.set_names([None, None])

    # Generate the LaTeX table for individual scenes
    latex_table = df_pivot.to_latex(multirow=False, float_format=precision_dict[metric])
    
    # Modify the header for n_gaussians
    latex_table = latex_table.replace("\\begin{tabular}{llrrrrrr}", "\\begin{longtable}[H]{llrrrrrr}")
    latex_table = latex_table.replace(" & n_gaussians & 4000 & 12000 & 36000", "& & \\multicolumn{6}{c}{Number of Gaussians} \\\\\nScene & Algorithm & 4000 & 12000 & 36000")
    latex_table = latex_table.replace("algorithm &  &  &  &  &  &  \\\\", "")
    latex_table = latex_table.replace("\\midrule", "\\midrule \\endhead")
    latex_table = latex_table.replace("\\end{tabular}", "\\caption{" + metric.upper() + " results for all scenes}\n\\end{longtable}")

    # Save the LaTeX table for individual scenes
    with open(f"table_{metric}.tex", 'w') as f:
        f.write(latex_table)
    # Filter out scenes that are not present for all algorithms
    grouped = df.groupby(['algorithm', 'n_gaussians'])['scene'].unique().reset_index()
    scenes_per_group = grouped['scene'].tolist()
    common_scenes = set(scenes_per_group[0])
    for scenes in scenes_per_group[1:]:
        common_scenes.intersection_update(scenes)
    df = df[df['scene'].isin(common_scenes)]

    # Compute averages over scenes
    df_avg = df.groupby(['algorithm', 'n_gaussians'], observed=True).agg({'result': 'mean'}).reset_index()

    # Pivot the average data for LaTeX output
    df_avg_pivot = df_avg.pivot_table(index='algorithm', columns='n_gaussians', values='result', observed=True)

    # Generate the LaTeX table for averages
    latex_avg_table = df_avg_pivot.to_latex(float_format=precision_dict[metric])
    
    # Modify the header for n_gaussians
    latex_avg_table = latex_avg_table.replace("n_gaussians & 4000 & 12000 & 36000", "& \\multicolumn{6}{c}{Number of Gaussians} \\\\\nAlgorithm & 4000 & 12000 & 36000")
    latex_avg_table = latex_avg_table.replace("algorithm &  &  &  &  &  &  \\\\", "")

    # Save the LaTeX table for averages
    with open(f"table_{metric}_avg.tex", 'w') as f:
        f.write(latex_avg_table)
    latex_avg_table = (
        "\\begin{table}[h!]\n"
        "\\centering\n"
        f"\\caption{{Average {metric.upper()} results for all scenes.}}\n"
        f"\\label{{tab:{metric}_avg}}\n"
        f"{latex_avg_table}"
        "\\end{table}\n"
    )
    with open(f"table_{metric}_avg_ap.tex", 'w') as f:
        f.write(latex_avg_table)

    # Plot and save a graph for the averages
    plot_graph(df_avg, metric, "Average (All Scenes)", f"{metric}_avg_all_plot")

    
    # Compute averages for the scenes of interest
    df_interest = df[df['scene'].isin(scenes_of_interest)]
    df_interest_avg = df_interest.groupby(['algorithm', 'n_gaussians'], observed=True).agg({'result': 'mean'}).reset_index()

    # Pivot the average data for LaTeX output
    df_interest_avg_pivot = df_interest_avg.pivot_table(index='algorithm', columns='n_gaussians', values='result', observed=True)

    # Generate the LaTeX table for averages of scenes of interest
    latex_interest_avg_table = df_interest_avg_pivot.to_latex(float_format=precision_dict[metric])
    
    # Wrap in a table environment and modify the header for n_gaussians
    latex_interest_avg_table = latex_interest_avg_table.replace("n_gaussians & 4000 & 12000 & 36000", "& \\multicolumn{6}{c}{Number of Gaussians} \\\\\nAlgorithm & 4000 & 12000 & 36000")
    latex_interest_avg_table = latex_interest_avg_table.replace("algorithm &  &  &  &  &  &  \\\\", "")

    # Save the LaTeX table for averages of scenes of interest
    with open(f"table_{metric}_avg_volumetric.tex", 'w') as f:
        f.write(latex_interest_avg_table)
    latex_interest_avg_table = (
        "\\begin{table}[h!]\n"
        "\\centering\n"
        f"\\caption{{Average {metric.upper()} results for volumetric scenes}}\n"
        f"\\label{{tab:{metric}_avg_interest}}\n"
        f"{latex_interest_avg_table}"
        "\\end{table}\n"
    )
    with open(f"table_{metric}_avg_volumetric_ap.tex", 'w') as f:
        f.write(latex_interest_avg_table)

    # Plot and save a graph for the averages of scenes of interest
    plot_graph(df_interest_avg, metric, "Volumetric Scenes", f"{metric}_avg_volumetric_plot")

    # Compute averages for all other scenes
    df_others = df[~df['scene'].isin(scenes_of_interest)]
    df_others_avg = df_others.groupby(['algorithm', 'n_gaussians'], observed=True).agg({'result': 'mean'}).reset_index()

    # Pivot the average data for LaTeX output
    df_others_avg_pivot = df_others_avg.pivot_table(index='algorithm', columns='n_gaussians', values='result', observed=True)

    # Generate the LaTeX table for averages of all other scenes
    latex_others_avg_table = df_others_avg_pivot.to_latex(float_format=precision_dict[metric])
    
    # Wrap in a table environment and modify the header for n_gaussians
    latex_others_avg_table = latex_others_avg_table.replace("n_gaussians & 4000 & 12000 & 36000", "& \\multicolumn{6}{c}{Number of Gaussians} \\\\\nAlgorithm & 4000 & 12000 & 36000")
    latex_others_avg_table = latex_others_avg_table.replace("algorithm &  &  &  &  &  &  \\\\", "")
    with open(f"table_{metric}_avg_nerf.tex", 'w') as f:
            f.write(latex_others_avg_table)
    latex_others_avg_table = (
        "\\begin{table}[h!]\n"
        "\\centering\n"
        f"\\caption{{Average {metric.upper()} results for Nerf scenes}}\n"
        f"\\label{{tab:{metric}_avg_others}}\n"
        f"{latex_others_avg_table}"
        "\\end{table}\n"
    )
    with open(f"table_{metric}_avg_nerf_ap.tex", 'w') as f:
        f.write(latex_others_avg_table)

    # Plot and save a graph for the averages of all other scenes
    plot_graph(df_others_avg, metric, "Nerf Scenes", f"{metric}_avg_nerf_plot")

